New non-supersymmetric flux vacua in string theory

In this note we construct large ensembles of supersymmetry breaking solutions arising in the context of flux compactifications of type IIB string theory. This class of solutions was previously proposed in arXiv:hep-th/0402135 for which we provide the first explicit examples in Calabi-Yau orientifold compactifications with discrete fluxes below their respective tadpole constraint. As a proof of concept, we study the degree 18 hypersurface in weighted projective space $\mathbb{CP}_{1,1,1,6,9}$. Furthermore, we look at 10 additional orientifolds with $h^{1,2}=2,3$. We find several flux vacua with hierarchical suppression of the vacuum energy with respect to the gravitino mass. These solutions provide a crucial stepping stone for the construction of explicit de Sitter vacua in string theory. Lastly, we also report the difference in the distribution of $W_0$ between supersymmetric and non-supersymmetric minima.

==> anc/model_h12_2_h11_120.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[120, 2, [[1, 0, 0, 0], [-15, -14, -10, -10], [0, 1, 0, 0], [1, 2, -2, 6], [1, 2, 6, -2], [3, 4, 0, 6], [3, 4, 6, 0]], [[[1, 0], [0, 0]], [[0, 0], [0, 2]]], [10.0, 44.0]]

==> anc/model_h12_2_h11_128.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[128, 2, [[1, 0, 0, 0], [1, 2, 0, 0], [-5, -4, -6, 0], [-5, -4, 0, -6], [1, 2, 0, 6], [1, 2, 6, 0]], [[[-2, 2], [2, 0]], [[2, 0], [0, 0]]], [28.0, 24.0]]

==> anc/model_h12_2_h11_132.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[132, 2, [[1, 0, 0, 0], [-3, -2, -4, -4], [-3, -2, -4, 4], [-3, -2, 4, -4], [1, 2, 0, 0], [1, 2, 0, 4], [1, 2, 4, 0]], [[[2, 0], [0, 0]], [[0, 0], [0, 2]]], [8.0, 44.0]]

==> anc/model_h12_2_h11_144.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[144, 2, [[1, 0, 0, 0], [-3, -4, -4, 6], [-3, -4, 6, -4], [-3, 6, -4, -4], [1, 0, 0, 2], [1, 0, 2, 0], [1, 2, 0, 0]], [[[0, 2], [2, 4]], [[2, 4], [4, 8]]], [36.0, 68.0]]

==> anc/model_h12_2_h11_272.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[272, 2, [[-15, -14, -12, -18], [0, 1, 0, 0], [1, 0, 0, 0], [3, 4, 6, 0], [3, 4, 6, 18]], [[[0, 1], [1, -3]], [[1, -3], [-3, 9]]], [36.0, -6.0]]

==> anc/model_h12_3_h11_107.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[107, 3, [[1, 0, 0, 0], [-5, -6, -8, -10], [-5, -4, -6, -6], [-1, -2, 0, -2], [-1, 4, 6, 10], [1, 0, -2, -4], [1, 0, 2, 0], [1, 2, 0, 0], [1, 6, 8, 12]], [[[88, 12, 16], [12, -4, 6], [16, 6, 0]], [[12, -4, 6], [-4, -4, 2], [6, 2, 0]], [[16, 6, 0], [6, 2, 0], [0, 0, 0]]], [136.0, 20.0, 24.0]]

==> anc/model_h12_3_h11_115.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[115, 3, [[1, 0, 0, 0], [-3, -2, -4, 0], [-3, -2, -4, 4], [-3, -2, 0, -4], [-3, -2, 0, 0], [1, 2, 0, 0], [1, 2, 0, 4], [1, 2, 4, -4], [1, 2, 4, 0]], [[[0, 0, 0], [0, 0, 2], [0, 2, 0]], [[0, 0, 2], [0, 0, 0], [2, 0, 0]], [[0, 2, 0], [2, 0, 0], [0, 0, 0]]], [24.0, 24.0, 24.0]]

==> anc/model_h12_3_h11_119.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[119, 3, [[1, 0, 0, 0], [-3, -8, 4, 2], [-3, 0, -4, 2], [-3, 4, -2, -4], [-3, 6, -4, -4], [1, -4, 4, 2], [1, 0, 0, 2], [1, 0, 2, 0], [1, 2, 0, 0]], [[[2, -2, 0], [-2, 0, 0], [0, 0, 0]], [[-2, 0, 0], [0, 0, 0], [0, 0, 2]], [[0, 0, 0], [0, 0, 2], [0, 2, 2]]], [8.0, 24.0, 44.0]]

==> anc/model_h12_3_h11_243.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[243, 3, [[0, 1, 0, 0], [1, 0, 0, 0], [-9, -8, -6, -12], [-9, -8, -6, 0], [3, 4, 6, 0], [3, 4, 6, 12]], [[[0, 0, 0], [0, 0, 1], [0, 1, -2]], [[0, 0, 1], [0, 0, 0], [1, 0, -2]], [[0, 1, -2], [1, 0, -2], [-2, -2, 8]]], [24.0, 24.0, -4.0]]

==> anc/model_h12_3_h11_99.txt <==
[h11,h12,polytope vertices,intersection numbers, second Chern classes]

[99, 3, [[1, 0, 0, 0], [-9, -8, -6, -6], [3, 4, 0, 6], [3, 4, 6, 0], [-3, -2, 0, 0], [0, 1, 0, 0]], [[[-1, 0, -2], [0, 0, 0], [-2, 0, -2]], [[0, 0, 0], [0, 0, 0], [0, 0, 2]], [[-2, 0, -2], [0, 0, 2], [-2, 2, -4]]], [14.0, 24.0, 32.0]]
